PettingZoo: Gym for Multi-Agent Reinforcement Learning

This paper introduces the PettingZoo library and the accompanying Agent Environment Cycle ("AEC") games model. PettingZoo is a library of diverse sets of multi-agent environments with a universal, elegant Python API. PettingZoo was developed with the goal of accelerating research in Multi-Agent Reinforcement Learning ("MARL"), by making work more interchangeable, accessible and reproducible akin to what OpenAI's Gym library did for single-agent reinforcement learning. PettingZoo's API, while inheriting many features of Gym, is unique amongst MARL APIs in that it's based around the novel AEC games model. We argue, in part through case studies on major problems in popular MARL environments, that the popular game models are poor conceptual models of games commonly used in MARL and accordingly can promote confusing bugs that are hard to detect, and that the AEC games model addresses these problems.

==> figures/plot_pursuit.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import os

matplotlib.use("pgf")
plt.rcParams.update({
    "pgf.texsystem": "pdflatex",
    "font.family": "serif",
    "font.size": 6,
    "legend.fontsize": 5,
    "text.usetex": True,
    "pgf.rcfonts": False
});

plt.figure(figsize=(2.65, 1.5))
data_path = "data/pursuit/"

data = np.genfromtxt(os.path.join(data_path,'gupta_trpo.csv'), delimiter=',')
plt.plot(data[:, 0], data[:, 1], '--', label='TRPO')

data = np.genfromtxt(os.path.join(data_path,'gupta_dqn.csv'), delimiter=',')
plt.plot(data[:, 0], data[:, 1], label='DQN')

df = pd.read_csv(os.path.join(data_path,'a2c_2.csv'))
df = df[['episodes_total', "episode_reward_mean"]]
data = df.to_numpy()
plt.plot(data[:, 0], data[:, 1]/8, label='A2C')

df = pd.read_csv(os.path.join(data_path, 'dqn_1.csv'))
df = df[['episodes_total', "episode_reward_mean"]]
data = df.to_numpy()
plt.plot(data[:, 0], data[:, 1]/8, '--', label='DD-DQN')

df = pd.read_csv(os.path.join(data_path,'impala_1.csv'))
df = df[['episodes_total', "episode_reward_mean"]]
data = df.to_numpy()
plt.plot(data[:, 0], data[:, 1], label='IMPALA')

df = pd.read_csv(os.path.join(data_path, 'ppo_1.csv'))
df = df[['episodes_total', "episode_reward_mean"]]
data = df.to_numpy()
plt.plot(data[:, 0], data[:, 1], label='PPO')

plt.plot(np.array([0,60000]),np.array([31.03,31.03]), label='Random')

plt.xlabel('Episode', labelpad=1) 
plt.ylabel('Average Total Reward', labelpad=1)
plt.title('Pursuit')
plt.xticks(ticks=[0,10000,20000,30000,40000,50000,60000],labels=['0','10k','20k','30k','40k','50k','60k'])
plt.tight_layout()
plt.legend(loc='lower right', ncol=1, labelspacing=.2, columnspacing=.25, borderpad=.25)
plt.margins(x=0)
plt.savefig("pursuitGraph_camera.pgf", bbox_inches = 'tight',pad_inches = .025)

